Analytical travelling vortex solutions of hyperbolic equations for validating very high order schemes

Testing the order of accuracy of (very) high order methods for shallow water (and Euler) equations is a delicate operation and the test cases are the crucial starting point of this operation. We provide a short derivation of vortex-like analytical solutions in 2 dimensions for the shallow water equations (and, hence, Euler equations) that can be used to test the order of accuracy of numerical methods. These solutions have different smoothness in their derivatives (up to $\mathcal C^\infty$) and can be used accordingly to the order of accuracy of the scheme to test.

==> data/SteadyVortexTan/p2/runConvergence.sh <==
#! bin/bash

for nElem in 8 16 32 64 128 256 512 1024
do
  ./main $nElem
done


==> images/vortexNotSmooth.m <==
% syms r
% fid= fopen("higherOrderCos.tex",'w');
% for p=1:5
%     omega = (1+cos(r))^p;  
% 
%     hHelp=int(omega^2*r,r);
%     
%     fprintf(fid,"\\subsection{p=%d} \n",p);
%     fprintf(fid,"$ u = %s $ \n ",toLatex(char(omega)));
%     fprintf(fid,"$ h = %s $ \\\\ \n",toLatex(char(hHelp)));
%     fprintf(fid,"Non zero derivatives \n");
%     fprintf(fid,"\\begin{align*}\n");
%     for k=1:12
%         hLim=limit(diff(hHelp,r,k),r,sym(pi));
%         uLim=limit(diff(omega,r,k),r,sym(pi));
%         if hLim~=0
%             fprintf(fid,"&\\lim_{r\\to \\pi} \\frac{\\partial^{%d} h}{\\partial r^{%d}}=%g \\\\ \n",k,k,hLim);
%         end
%         
%         if uLim~=0
%             fprintf(fid,"&\\lim_{r\\to \\pi} \\frac{\\partial^{%d} u}{\\partial r^{%d}}=%g\\\\ \n",k,k,uLim);
%         end
%     end
% 
%     fprintf(fid,"\\end{align*}\n");
%     
% end
% fclose(fid)

%%
close all
figh=figure(1)
figu=figure(2)

minvortex= 0.99;
syms r gamma r0 g
assume(r0>0)
assume(gamma>0)
assume(g>0)
%g=1.;
h0=1.;
xx=linspace(0,0.99,100); 
lineStyles=["-","--","-.",":","-","--","-.",":","-","--","-.",":"];
markers=["<",">","^","*","d","o","+","x","<",">","^","*","d","o","+","x"];
maxDeriv=6;
krow=3;
kcol=2;

k=0;
for p=1:5
    k=k+1;
    omega = 2*gamma*(cos(r/2))^(2*p);  
    vortexName=sprintf("(cos(r/2))^{%d}",2*p);
    hHelp=int(omega^2*r/g,r);
    h = h0 + (hHelp-subs(hHelp,r,pi));
    fprintf("h = 1+gamma^2 %s\n", char(simplify((h-1)/gamma^2)))
    utheta=r*omega;
    fprintf("u_\\{theta} = (%s)\n", char(utheta))
    minValH=subs(h,r,0);
    minValH=subs(minValH,g,1);
    fprintf("Min val h %s\n",char(minValH));
    gammaOpt=solve(minValH==minvortex,gamma);
    gammaDouble = double(gammaOpt);
    fprintf("Gamma = %s\n",gammaOpt);
    fprintf("Gamma =  %.6f\n",gammaDouble);
    
    figure(1)
    subplot(krow,kcol,1)
    hPlot=subs(h,gamma,gammaOpt);
    hPlot=subs(hPlot,r0,1);
    hPlot=subs(hPlot,g,1);
    plot(xx, double(subs(hPlot,r,abs(xx)*pi)),strcat(lineStyles(k),markers(k)),'DisplayName',vortexName)
    hold on
    subtitle("h")
    
    legend()
    hPrime=hPlot;
    for deriv=2:maxDeriv
        subplot(krow,kcol,deriv)
        h=subs(h,gamma,gammaOpt);
        hPrime=diff(hPrime,r);
        plot(xx, double(subs(hPrime,r,abs(xx)*pi))*pi^(deriv-1),strcat(lineStyles(k),markers(k)),'DisplayName',vortexName)
        hold on
        subtitle(sprintf("h^{(%d)}",deriv-1))
    end
    
    
       
    figure(2)
    subplot(krow,kcol,1)
    uPlot=subs(utheta,gamma,gammaOpt);
    uPlot=subs(uPlot,r0,1);
    uPlot=subs(uPlot,g,1);
    plot(xx, double(subs(uPlot,r,abs(xx)*pi)),strcat(lineStyles(k),markers(k)),'DisplayName',vortexName)
    hold on
    subtitle("u_{theta}")
    
    legend()
    uPrime=uPlot;
    for deriv=2:maxDeriv
        subplot(krow,kcol,deriv)
        h=subs(h,gamma,gammaOpt);
        uPrime=diff(uPrime,r);
        plot(xx, double(subs(uPrime,r,abs(xx)*pi))*pi^(deriv-1),strcat(lineStyles(k),markers(k)),'DisplayName',vortexName)
        hold on
        subtitle(sprintf("u_{theta}^{(%d)}",deriv-1))
    end
    
       
    fprintf("\n")
end
fprintf("\n")

figure(1)
f = gcf;
lun=get(f,'Position');
lun(3)=int32(lun(3)*1.6);
lun(4)=int32(lun(4)*3);
set(f,'Position',lun);
subplot(krow,kcol,1)
legend('location','best')
set(f,'Units','inches');
screenposition = get(f,'Position');
set(f,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);
print -dpdf -painters hCos

figure(2)
f = gcf;
lun=get(f,'Position');
lun(3)=int32(lun(3)*1.6);
lun(4)=int32(lun(4)*3);
set(f,'Position',lun);

subplot(krow,kcol,1)
legend('location','best')
set(f,'Units','inches');
screenposition = get(f,'Position');
set(f,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);
print -dpdf -painters uCos

close all

%%
figh=figure(1)
figu=figure(2)

fprintf("Case C infinity vortexes\n")
syms r2
h0s=[1.-gamma^2*exp(-1./(1-r2)^2),...
    1.-gamma^2*exp(-1./(1-r2)^3),...
    1.-gamma^2*exp(-1./(1-r2)^4),...
    1.-gamma^2*exp(-1./(1-r2)^5)];
for h0=h0s
    k=k+1;
    vortexName=char((h0-1)/gamma^2);
    f = sqrt(2*g*diff(h0,r2));
    utheta=subs(f,r2,r^2)*r;
    h=subs(h0,r2,r^2);
    f=subs(f,r2,r^2);
    fprintf("h = %s\n", char(h))
    fprintf("u_\\theta = gamma*(%s)\n", char(utheta/gamma))
    minValH=subs(h,r,0);
    fprintf("Min val h %s\n",char(minValH));
    gammaOpt=solve(minValH==minvortex,gamma);
    gammaDouble = double(gammaOpt);
    fprintf("Gamma = %s\n",gammaOpt);
    fprintf("Gamma = %.6f\n",gammaDouble);
    fprintf("\n")
    
    figure(1)
    subplot(krow,kcol,1)
    hPlot=subs(h,gamma,gammaOpt);
    hPlot=subs(hPlot,r0,1);
    hPlot=subs(hPlot,g,1);
    plot(xx, double(subs(hPlot,r,abs(xx))),strcat(lineStyles(k),markers(k)),'DisplayName',vortexName)
    hold on
    subtitle("h")
    legend()
    
    hPrime=hPlot;
    for deriv=2:maxDeriv
        subplot(krow,kcol,deriv)
        hPrime=diff(hPrime,r);
        plot(xx, double(subs(hPrime,r,abs(xx))),strcat(lineStyles(k),markers(k)),'DisplayName',vortexName)
        hold on
        subtitle(sprintf("h^{(%d)}",deriv-1))
    end
      
    figure(2)
    subplot(krow,kcol,1)
    uPlot=subs(utheta,gamma,gammaOpt);
    uPlot=subs(uPlot,r0,1);
    uPlot=subs(uPlot,g,1);
    plot(xx, double(subs(uPlot,r,abs(xx))),strcat(lineStyles(k),markers(k)),'DisplayName',vortexName)
    hold on
    subtitle("u_{theta}")
    legend()
    
    uPrime=uPlot;
    for deriv=2:maxDeriv
        subplot(krow,kcol,deriv)
        uPrime=diff(uPrime,r);
        plot(xx, double(subs(uPrime,r,abs(xx))),strcat(lineStyles(k),markers(k)),'DisplayName',vortexName)
        hold on
        subtitle(sprintf("u_{theta}^{(%d)}",deriv-1))
    end

end


figure(1)
f = gcf;
lun=get(f,'Position');
lun(3)=int32(lun(3)*1.6);
lun(4)=int32(lun(4)*3);
set(f,'Position',lun);

subplot(krow,kcol,1)
legend('location','best')

set(f,'Units','inches');
screenposition = get(f,'Position');
set(f,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);
print -dpdf -painters hCInf

figure(2)
f = gcf;
lun=get(f,'Position');
lun(3)=int32(lun(3)*1.6);
lun(4)=int32(lun(4)*3);
set(f,'Position',lun);
subplot(krow,kcol,1)
legend('location','best')

set(f,'Units','inches');
screenposition = get(f,'Position');
set(f,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);
print -dpdf -painters uCInf

close all




function s=toLatex(sInput)
s=strrep(sInput,'*','');
s=strrep(s,'sin','\sin');
s=strrep(s,'cos','\cos');
end
